Tetra and Didi, the cosmic spectral twins

We introduce a pair of isospectral but non-isometric compact flat 3-manifolds called Tetra (a tetracosm) and Didi (a didicosm). The closed geodesics of Tetra and Didi are very different. Where Tetra has two quarter-twisting geodesics of the shortest length, Didi has four half-twisting geodesics. Nevertheless, these spaces are isospectral. This isospectrality can be proven directly by matching eigenfunctions having the same eigenvalue. However, the real interest of this pair--and what led us to discover it--is the way isospectrality emerges from the Selberg trace formula, as the result of a delicate interplay between the lengths and twists of closed geodesics.

==> figures/figures.m <==
tau[{x_,y_,z_}]:={-y,x,z+1/2}
rhox[{x_,y_,z_}]:={x+1/2,-y,-z}
rhoy[{x_,y_,z_}]:={-x,y+1/2,1-z}
MapLines[f_,l_]:=Map[f,l,{2}]
ToBottom[{x_,y_}]:={x-1/2,y-1/2,0}
ToTop[{x_,y_}]:={x-1/2,y-1/2,1/2}
square  = {{{0,0},{1,0},{1,1},{0,1},{0,0}}}
bottom=MapLines[ToBottom,square]
top=MapLines[(#+{0,0,1/2})&,bottom]
sides={Map[ToTop,#],Map[ToBottom,#]}&[{{0,0},{1,0},{1,1},{0,1}}]//Transpose
didilines={ToBottom/@{{1/2,0},{1/2,1}},ToTop/@{{0,1/2},{1,1/2}}}
tetrafd=Join[bottom,top,sides]
didifd=Join[tetrafd,didilines]
fatp=1/10 {{{3,1},{3,7},{8,5},{3,3}}}
fatl=1/10 {{{3,8},{3,2},{6,2}}}
thinp=1/10{{{1,2},{1,8},{4,6},{1,4}}}
thinj=1/10{{{1,2},{3,2},{3,8}},{{1,8},{4,8}}}
tetraflag=MapLines[ToBottom,fatp]
tetraflag=Join[tetraflag,MapLines[tau,tetraflag]]
bottomdidiflag=MapLines[ToBottom,thinp]
bottomdidiflag=Join[bottomdidiflag,MapLines[rhox,bottomdidiflag]]
topdidiflag=MapLines[tau,MapLines[ToBottom,thinj]]
topdidiflag=Join[topdidiflag,MapLines[rhoy,topdidiflag]]
didiflag=Join[bottomdidiflag,topdidiflag]
tetraquarter=1/2 {{{0,0,0},{0,0,1}},{{-1,-1,0},{-1,-1,1}}}
tetralonghalf=1/2 {{{0,-1,0},{0,-1,1}},{{1,0,0},{1,0,1}}}
didishorthalf=1/2 {
   {{-1,-1,0},{0,-1,0}},{{-1,0,0},{0,0,0}},
   {{-1,-1,1},{-1,0,1}},{{0,-1,1},{0,0,1}}}
didilonghalf=1/2 {
   {{-1/2,-1/2,0},{-1/2,-1/2,1}},
   {{-1/2,1/2,0},{-1/2,1/2,1}},
   {{1/2,-1/2,0},{1/2,-1/2,1}},
   {{1/2,1/2,0},{1/2,1/2,1}}}
framestyle={Thickness[.004]}
flagstyle={Thickness[.004]}
quarterstyle={Thickness[.02]}
shorthalfstyle={Thickness[.02],Dashing[{.05,.02}]}
longhalfstyle={Thickness[.01],Dashing[{.05,.02}]}
tetra=Join[framestyle,Line/@tetrafd,flagstyle,Line/@tetraflag]
didi=Join[framestyle,Line/@didifd,flagstyle,Line/@didiflag]
tetrageod=Join[tetra,
   quarterstyle,Line/@tetraquarter,longhalfstyle,Line/@tetralonghalf]
didigeod=Join[didi,
   shorthalfstyle,Line/@didishorthalf,longhalfstyle,Line/@didilonghalf]
Fig[pic_]:=Graphics3D[pic,Boxed->False,ViewPoint->{3,-5,2}]
twinsshow=Show[GraphicsArray[{Fig[tetra],Fig[didi]}]]
twinsgeodshow=Show[GraphicsArray[{Fig[tetrageod],Fig[didigeod]}]]
Export["twins.eps",twinsshow]
Export["twinsgeod.eps",twinsgeodshow]

